Time Running Backwards, and Where It Stops: Superoscillations of Proper Time and the Memory of the Environment

A quantum system prepared in a superposition of proper times - a clock whose worldline is superposed, or a clock at rest in a superposed gravitational potential - evolves, in each branch, by the same dynamics for a different duration. Post-selecting the control that sets the proper time turns the superposition into a superoscillation of the time-dilation factor: the system is found to have evolved for a proper time $\alpha_w t$, where the weak value $\alpha_w$ may exceed unity, vanish, or be negative - the quantum time-translation machine of Aharonov, Anandan, Popescu and Vaidman. We ask how far back such a machine can run an irreversible process. The test system is a sealed cell - excited atoms, the radiation field they emit into, and the absorbing walls, carried as one quantum object - and the witness is projective: atoms that had begun to decay before the run are found, in the post-selected sub-ensemble, more excited than when inserted. The answer is exact and depends only on the atoms' survival amplitude. With two branches the witness holds only while the decay is younger than the memory time of the environment, after which the emission becomes Markovian. Beyond it, the post-selection amplifies the minute difference between the contents of the cell in the two branches, set by the full energy spread of the atoms and their field rather than by the linewidth, and the witness fails. Reversing a decay past the memory time requires many branches, an environment with a strictly bounded spectrum, and a post-selection probability that falls exponentially with the number of environmental oscillations to be undone. The obstacle to reversal is therefore not entropy but bandwidth - the same bandwidth that makes the emission irreversible in the first place. We give four ways to superpose a clock rate, from hollow massive shells to inertial velocities.

==> anc/exact.py <==
# Exact two-branch post-selection for a decaying atom, everything expressed through the survival amplitude A(tau).
#   excited amplitude      a = sum_n c_n A(tau0 + alpha_n t)
#   norm of the post-selected internal state  N = sum_{n,m} c_n c_m A((alpha_n - alpha_m) t)
#   p_exc(f) = a^2 / N      (exact; the internal dynamics is diagonal in energy)
# Spectral model: Lorentzian line (width Gamma) times a Lorentzian cutoff at Lambda (the reservoir bandwidth):
#   A(tau) = [Lambda e^{-g|tau|} - g e^{-Lambda|tau|}] / (Lambda - g),  g = Gamma/2
#   -> quadratic (reversible) for tau << 1/Lambda, exponential (Markovian) for tau >> 1/Lambda; Var(H) = g*Lambda
from mpmath import mp, mpf, exp
mp.dps = 80
def A(tau, G, L):
    g = G/2; tau = abs(tau)
    return (L*exp(-g*tau) - g*exp(-L*tau))/(L-g)

def run(G, L, tau0, t, delta, abar=1):
    aw = -tau0/t                       # full reversal: alpha_w t = -tau0
    K = (abar-aw)/delta
    al = [abar-delta, abar+delta]; c = [(1+K)/2, (1-K)/2]   # alpha_w = abar - K delta
    a = sum(cn*A(tau0+an*t, G, L) for cn,an in zip(c,al))
    N = sum(c[i]*c[j]*A((al[i]-al[j])*t, G, L) for i in range(2) for j in range(2))
    p = a*a/N; ins = A(tau0, G, L)**2
    return p, ins, N

if __name__ == '__main__':
    G = mpf(1); L = mpf(10)**4            # lifetime 1, reservoir correlation time 1e-4
    print(f"Gamma=1, Lambda=1e4: reservoir memory time tau_c = 1/Lambda = 1e-4;  Var(H) = {float(G/2*L):.1f}")
    print(f"{'tau0':>9} {'t':>9} {'inserted p_exc':>16} {'post-selected p_exc':>21} {'witness?':>9} {'norm N':>10}")
    for tau0 in [mpf('1e-6'), mpf('1e-5'), mpf('3e-5'), mpf('1e-4'), mpf('3e-4'), mpf('1e-3'), mpf('1e-2'), mpf('1e-1')]:
        for t in [tau0, tau0/10]:
            p, ins, N = run(G, L, tau0, t, mpf('1e-15'))
            print(f"{float(tau0):9.0e} {float(t):9.0e} {float(ins):16.10f} {float(p):21.10f} {str(p>ins):>9} {float(N):10.3e}")


==> anc/fig_memory.py <==
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from mpmath import mp, mpf
from exact import A, run
mp.dps = 80
NAVY = "#14213D"; RED = "#B3402A"; GREY = "#6A7179"; SAND = "#F1EEE6"
G = mpf(1); L = mpf(10)**4; tc = 1/L
xs = np.logspace(-2, 3, 61)                     # tau0 / tau_c
ins, post = [], []
for x in xs:
    tau0 = mpf(x) * tc
    p, i, N = run(G, L, tau0, tau0/10, mpf('1e-18'))
    ins.append(float(1 - i)); post.append(float(1 - p))
ins = np.array(ins); post = np.array(post)
cross = xs[np.argmax(post > ins)]
def fig(path):
    f, ax = plt.subplots(figsize=(8.5, 4.6)); f.patch.set_facecolor("white")
    ax.loglog(xs, ins, color=NAVY, lw=2.4, label="inserted: fraction already decayed")
    ax.loglog(xs, post, color=RED, lw=2.4, label="post-selected: fraction found decayed")
    ax.fill_between(xs, post, ins, where=post < ins, color=SAND, alpha=0.9, label="witness holds: more excited than inserted")
    ax.axvline(1, color=GREY, ls="--", lw=1)
    ax.text(1.07, 2e-10, "memory time\nof the environment", fontsize=9.5, color=GREY, va="bottom")
    ax.text(120, 2e-6, "Markovian, irreversible decay:\nthe witness fails", fontsize=9.5, color=RED, ha="center")
    ax.text(0.06, 3e-6, "reversible onset:\nthe witness holds", fontsize=9.5, color=NAVY, ha="center")
    ax.set_xlabel(r"time the atoms decayed before the run, in units of the memory time $\tau_c = 1/\Lambda$", fontsize=10, color=NAVY)
    ax.set_ylabel("fraction of atoms decayed", fontsize=10, color=NAVY)
    ax.set_ylim(1e-10, 1.2)
    ax.legend(loc="upper left", frameon=False, fontsize=9.2)
    for s in ("top", "right"): ax.spines[s].set_visible(False)
    f.tight_layout(); f.savefig(path, dpi=200, facecolor="white"); plt.close(f)
fig("fig3_memory.pdf"); fig("fig3_memory.png"); print("crossover at tau0/tau_c ~", cross)

